Heuristic lower bounds on real Grothendieck constants of finite and infinite order

We propose candidate lower bounds on the real Grothendieck constants $K_{\mathrm G}(d)$ and their infinite-dimensional limit $K_{\mathrm G}$ using rotationally invariant cubic kernels. For the continuous construction, we identify an explicit threshold above which hemispherical binary strategies are unstable under cubic boundary deformations. Supported by numerical evidence, we conjecture that hemispherical strategies are globally optimal at this threshold. This conjecture would imply $K_{\mathrm G}\geq9\pi/16\simeq1.767146$, improving the rigorous lower bound $6\pi/11\simeq1.713596$. We also construct finite symmetric coefficient matrices from unit vectors in dimensions up to $24$. Large-scale see-saw optimization supports the continuous predictions and suggests improved lower bounds on $K_{\mathrm G}(d)$ in the studied dimensions from $4$ to $24$, conditional on the conjectured binary optima being exact. Selected matrices also yield finite-setting candidate dimension witnesses when interpreted as bipartite correlation Bell functionals. If the corresponding binary upper bounds hold, these witnesses would certify a local Hilbert-space dimension of at least five for each party.

==> fibonacci_sphere_D3.m <==
function A = fibonacci_sphere_D3(N)
%FIBONACCI_SPHERE Generate N approximately uniform unit vectors on S^2.
%
%   A = FIBONACCI_SPHERE_D3(N) returns an N-by-3 matrix.  Each row of A is
%   a unit vector [x_i, y_i, z_i] on the two-dimensional unit sphere S^2.
%
%   Compatible with MATLAB R2016b.

N = double(N);
i = (0:N-1).';

z   = 1 - 2*(i + 0.5)/N;
phi = pi*(3 - sqrt(5))*i;
r   = sqrt(max(0, 1 - z.^2));

A = [r.*cos(phi), r.*sin(phi), z];

end


==> sobol_sphere_D6.m <==
function V = sobol_sphere_D6(m)
%SOBOL_SPHERE_D6 Deterministic Sobol-based unit vectors in R^6.
%
%   V = sobol_sphere_D6(m)
%
%   Input:
%       m  - nonnegative integer
%
%   Output:
%       V  - N-by-6 matrix, N = 2^m.
%            Each row V(i,:) is a unit vector in R^6.
%
%   Construction:
%       1. Generate six-dimensional Sobol points U in (0,1)^6.
%       2. Map each coordinate to a standard Gaussian:
%
%              G_ij = Phi^{-1}(U_ij)
%                   = sqrt(2)*erfinv(2*U_ij - 1).
%
%       3. Normalize every row:
%
%              V(i,:) = G(i,:) / norm(G(i,:)).
%
%   Requires:
%       Statistics and Machine Learning Toolbox for SOBOLSET.

    if nargin ~= 1
        error('Exactly one input argument m is required.');
    end

    if ~isscalar(m) || ~isreal(m) || m < 0 || m ~= floor(m)
        error('m must be a nonnegative integer.');
    end

    D = 6;
    N = 2^m;

    % Construct the six-dimensional Sobol sequence.
    %
    % Skip the first two standard Sobol points:
    %   - the all-zero point gives Phi^{-1}(0) = -Inf;
    %   - the all-1/2 point gives the zero Gaussian vector,
    %     which cannot be normalized.
    p = sobolset(D, 'Skip', 2, 'Leap', 0);

    % N-by-D matrix of Sobol points.
    U = net(p, N);

    % Protect against exact values 0 and 1.
    % erfinv(-1) = -Inf and erfinv(1) = +Inf.
    delta = eps;
    U(U < delta) = delta;
    U(U > 1 - delta) = 1 - delta;

    % Inverse standard-normal transformation.
    G = sqrt(2) * erfinv(2*U - 1);

    % Euclidean norm of every row.
    rowNorms = sqrt(sum(G.^2, 2));

    if any(~isfinite(rowNorms)) || any(rowNorms == 0)
        error('A nonfinite or zero Gaussian vector was generated.');
    end

    % Normalize the rows. BSXFUN is used for MATLAB R2016b compatibility.
    V = bsxfun(@rdivide, G, rowNorms);
end




==> sobol_sphere_D8.m <==
function V = sobol_sphere_D8(m)
%SOBOL_SPHERE_D8 Deterministic Sobol-based unit vectors in R^8.
%
%   V = sobol_sphere_D8(m)
%
%   Input:
%       m  - nonnegative integer
%
%   Output:
%       V  - N-by-8 matrix, N = 2^m.
%            Each row V(i,:) is a unit vector in R^8.
%
%   Construction:
%       1. Generate eight-dimensional Sobol points U in (0,1)^8.
%       2. Map each coordinate to a standard Gaussian:
%
%              G_ij = Phi^{-1}(U_ij)
%                   = sqrt(2)*erfinv(2*U_ij - 1).
%
%       3. Normalize every row:
%
%              V(i,:) = G(i,:) / norm(G(i,:)).
%
%   Requires:
%       Statistics and Machine Learning Toolbox for SOBOLSET.

    if nargin ~= 1
        error('Exactly one input argument m is required.');
    end

    if ~isscalar(m) || ~isreal(m) || m < 0 || m ~= floor(m)
        error('m must be a nonnegative integer.');
    end

    D = 8;
    N = 2^m;

    % Construct the eight-dimensional Sobol sequence.
    %
    % Skip the first two standard Sobol points:
    %   - the all-zero point gives Phi^{-1}(0) = -Inf;
    %   - the all-1/2 point gives the zero Gaussian vector,
    %     which cannot be normalized.
    p = sobolset(D, 'Skip', 2, 'Leap', 0);

    % N-by-D matrix of Sobol points.
    U = net(p, N);

    % Protect against exact values 0 and 1.
    % erfinv(-1) = -Inf and erfinv(1) = +Inf.
    delta = eps;
    U(U < delta) = delta;
    U(U > 1 - delta) = 1 - delta;

    % Inverse standard-normal transformation.
    G = sqrt(2) * erfinv(2*U - 1);

    % Euclidean norm of every row.
    rowNorms = sqrt(sum(G.^2, 2));

    if any(~isfinite(rowNorms)) || any(rowNorms == 0)
        error('A nonfinite or zero Gaussian vector was generated.');
    end

    % Normalize the rows. BSXFUN is used for MATLAB R2016b compatibility.
    V = bsxfun(@rdivide, G, rowNorms);
end


==> super_fibonacci_sphere_D4.m <==
function A = super_fibonacci_sphere_D4(N)
%SUPER_FIBONACCI_SPHERE Generate N low-discrepancy unit vectors on S^3.
%
%   A = SUPER_FIBONACCI_SPHERE_D4(N) returns an N-by-4 matrix.  Each row
%   A(i,:) is a unit vector in R^4 and the complete point set samples
%   S^3 approximately uniformly.
%
%   This is the Super-Fibonacci construction of Marc Alexa, written in
%   Hopf coordinates:
%
%       s     = i + 1/2,
%       r     = sqrt(s/N),
%       R     = sqrt(1-s/N),
%       alpha = 2*pi*s/phi,
%       beta  = 2*pi*s/psi,
%
%   where i=0,...,N-1, phi=sqrt(2), and
%   psi=1.533751168755204288118041...
%
%   Example:
%       N = 10000;
%       A = super_fibonacci_sphere(N);
%       maxNormError = max(abs(sum(A.^2,2)-1))
%
%   Compatible with MATLAB R2016b.

N = double(N);
i = (0:N-1).';
s = i + 0.5;

phi = sqrt(2.0);
psi = 1.533751168755204288118041;

r = sqrt(s/N);
R = sqrt(1 - s/N);

% Reducing the angles modulo 2*pi improves numerical accuracy for large N.
alpha = mod((2*pi/phi)*s, 2*pi);
beta  = mod((2*pi/psi)*s, 2*pi);

A = [r.*sin(alpha), ...
     r.*cos(alpha), ...
     R.*sin(beta),  ...
     R.*cos(beta)];

end

